Hodge integrals on admissible covers and tautological projections of Prym classes

In the moduli space of abelian varieties, Prym loci parametrise Prym varieties associated to covers of curves with fixed degree and monodromy data. We derive and implement an algorithm computing the tautological projections of classes of Prym loci. The key input is a comparison formula relating three different Hodge bundles on moduli spaces of admissible covers. We present computer and hand calculations for double and triple covers, with the locus of hyperelliptic Jacobians as a special case. Two applications follow. First, we calculate the degrees of the Prym maps in the codimension-zero cases, unifying a series of previously ad hoc results. Second, we prove in low genera the non-divisibility of the Jacobian class by the Prym class.

==> anc/_0_README.txt <==
The end goal of this program is to compute the tautological projection of the Prym locus for double covers, any genus, and any number of branch points.

QUICK SETUP

Navigate your command line to this directory, then open an interactive Sage shell. Then run:

INPUT:
sage: load("_4_Execution.sage");
sage: taut_projection(6,0);

OUTPUT:
g = 6, n = 0, A_g = A_5, codim = 0
Computing tautological bases...
Finished computing tautological bases. The degree 0 graded piece has rank 1.
Proceeding to compute the integrals...

Computed integral number 1 (of 1)

The tautological projection of Hbar_{6,0} in A_5 equals:

+ 27 * 1
---

More generally:

taut_projection(g,n)

computes the tautological projection, where g is the genus of the base curve and n is the number of branch points.

==> anc/_1_Checks_and_Translations.sage <==
# Here we collect procedures for performing basic sanity checks on the input data, and
# for translating between the p=[0,p1,..,pn] and the N=[n0,n1,...,nr] (r=3g-3+n) formalisms
# for encoding the psi classes.

# This procedure converts a C list into an N list.
def C_to_N(g,n,C):
	# First we create the N list of the correct length.
	N = [0]*(3*g-3+n+1);
	for k in C:
		N[k] += 1;
	return N;

# This procedure converts an N list into a C list.
def N_to_C(g,n,N):

	C=[0]; # Remember that we always start the C list with a 0 by convention.

	for k in range(0,len(N)):
		C += [k]*N[k];

	return C;

# First some checks that only depend on g, n, and B.
def B_checks(g,n,B):
	
	if g < 0:
		raise ValueError("Value of g ("+str(g)+") is negative.");
	
	if n < 0:
		raise ValueError("Value of n ("+str(n)+") is negative.");
	
	if (2*g-2+n) <= 0:
		raise ValueError("Not within stable range: 2g-2+n = "+str(3*g-3+n)+" <= 0.");

	for k in range(0,len(B)):
		if B[k] < 0:
			raise ValueError("Value of B[k] for k = "+str(k)+" is negative ("+str(B[k])+").");

	# First we check that the input tuples are of the correct length.
	if (len(B)-1 != (2*g-1)):
		raise ValueError("List of chi exponents has wrong length: it has length "+str(len(B))+" while it should have length 2g = "+str(2*g)); 
	# Note that when g=0 this means we must have c=[].

	# Next we check that there are no even chi exponents.
	for k in range(0,g):
		if B[2*k] != 0:
			raise ValueError("Nonzero exponent attached to chi_"+str(2*k)+".");

	if len(B) > 0:
		if B[0] != 0:
			raise ValueError("c[0] = "+str(B[0])+", not 0 as expected.");

	return None;

# Next some advanced checks that involve g,n,c,p
def B_and_C_checks(g,n,B,C):

	B_checks(g,n,B);

	for k in range(0,len(C)):
		if C[k] < 0:
			raise ValueError("Value of C[k] for k = "+str(k)+" is negative ("+str(C[k])+").");

	if (len(C)-1 != n):
		raise ValueError("List of psi exponents has wrong length: it has length "+str(len(C))+" while it should have length n+1 = "+str(n+1));

	if C[0] != 0:
		raise ValueError("C[0] = "+str(C[0])+", not 0 as expected.");

	# Finally we check that the total degree matches the dimension of the moduli space.
	degree_of_integrand = sum(B[i]*i for i in range(0,len(B))) + sum(C[i] for i in range(0,len(C)));
	if degree_of_integrand != 3*g-3+n:
		raise ValueError("Degree of the integrand ("+str(degree_of_integrand)+") does not equal dimension of the moduli space ("+str(3*g-3+n)+").");

	return None;

# Now the same advanced checks but this time involving g,n,B,N
def B_and_N_checks(g,n,B,N):

	B_checks(g,n,B);

	for k in range(0,len(N)):
		if N[k] < 0:
			raise ValueError("Value of N[k] for k = "+str(k)+" is negative ("+str(N[k])+").");

	if sum(N) != n:
		raise ValueError("The number of markings as specified by N ("+str(sum(N))+") does not agree with the number of markings as specified by n ("+str(n)+").");
	
	if (len(N) != 3*g-3+n+1):
		raise ValueError("The length of N ("+str(len(N))+") does not equal 3g-3+n+1 ("+str(3*g-3+n+1)+").");

	return None;

# Test runs:
#print(chi_checks(4,2,[]));
#print(p_and_chi_checks(4,2,[0,0,0,0,0,0,0,0],[0,9,2]));

==> anc/_2_Admissible_Covers_General_Integrals_admcycles.sage <==
load("_1_Checks_and_Translations.sage");

# The following will be used when enumerating the bridge loci, to sum over splittings of the markings.
from itertools import combinations
from itertools import product

from admcycles import *
from admcycles.hodge_recursion import *

# We work on the space Hbar_{g,n} of admissible double covers of a genus g base, branched over
# all n labelled points of the base. Note that n must be even by Riemann-Hurwitz.

# The goal is to calculate integrals of the form:
# \chiTilde^A t*(\chi^B)
# where A=[0,a1,..,ar] and B=[0,b1,..,br] are exponents for the Prym respectively target chi classes.

# The base case is when A=[0,..,0], where the integral reduces to a chi-psi integral on Mgn_bar (multiplied by an easily-computable Hurwitz number).
# For the chi_psi integral we use the function hodge_recursion_ckp in the development version of admcycles (mostly implemented by Zheming Sun).
# (An earlier version used the function klmgn from Faber's Maple code KaLa5.)

# The following procedure is recursive, reducing the sum of A at every step. 
# The genus g does not increase. The number of markings n can increase, but n can
# change into n+2 only if g changes to g-1, so overall the quantity 2g+n does not increase.

# We encode the integrand in a list [A,B,N] where N encodes the powers of the psi classes
# Precisely, N=[n0,n1,n2,...] where ni is the number of psi classes which appear with exponent i. The ni must sum to n.
# Moreover the length of N is fixed at 3g-3+n+1, for indexing reasons.
# The length of B is fixed at 2g.
# The length of A is fixed at 2*Prym_Dim = 2(g-1+n/2).

def Admissible_Covers_General_Integral(g,n,A,B,N):

	# We first check dimensions.
	if is_odd(n):
		raise ValueError("Something's gone wrong: number of markings ("+str(n)+") is odd.");

	if n != sum(N):
		raise ValueError("Number of markings in exponent list N ("+str(sum(N))+") does not equal number of markings specificed by n ("+str(n)+").");
	
	if (len(N) != (3*g-3+n+1)):
		raise ValueError("Length of N ("+str(len(N))+") does not equal 3g-3+n+1 = "+str(3*g-3+n+1)+".");

	if (len(B) != 2*g):
		raise ValueError("Length of B ("+str(len(B))+") does not equal 2g = "+str(2*g)+".");

	Prym_Dim = Rational(g - 1 + Rational(1/2)*n);

	if (len(A) != 2*Prym_Dim):
		raise ValueError("Length of A ("+str(len(A))+") does not equal 2 times the Prym dimension, 2(g-1+n/2) = "+str(2*Prym_Dim)+".");

	if Prym_Dim < 0:
		raise ValueError("Something's gone wrong: we've ended up with a locus which doesn't have an associated Prym variety");

	chi_A_dimension = sum(k*A[k] for k in range(0,len(A)));
	chi_B_dimension = sum(k*B[k] for k in range(0,len(B)));
	psi_dimension = sum(k*N[k] for k in range(0,len(N)));
	
	if (3*g-3+n != chi_A_dimension + chi_B_dimension + psi_dimension):
		raise ValueError("Dimension of moduli space ("+str(3*g-3+n)+") does not equal degree of insertions ("+str(chi_A_dimension+chi_B_dimension+psi_dimension)+")");

	if check_upper_bound_main == True:
		# We check upper bounds for B and A.
		# We don't strictly need to make these checks: the code will just return 0 if these bounds fail. 
		# However, we do it in the hope that it will make the code more efficient.

		# We begin with the B upper bounds.
		# t*chi_k is pulled back from both Mg (forgetting markings, dimension 3g-3) and Ag (dimension (g+1) choose 2).
		# Thus, chi_B_dimension cannot exceed either of these dimensions, otherwise t*chi^B will vanish.
		# The g=0 and g=1 cases are special.
		if g == 0:
			B_upper_bound = 0;
		if g == 1:
			B_upper_bound = 1;
		if g >= 2:
			B_upper_bound = min(3*g-3,binomial(g+1,2)); # The first entry will always be smaller within this range, but I've put it here for conceptual reasons.
		
		if (chi_B_dimension > B_upper_bound):
			if show_failed_upper_bound == True:
				print("Failed B upper bound: chi_B_dimension = "+str(chi_B_dimension)+", B_upper_bound = "+str(B_upper_bound));
				print("Contribution = 0");
				print();
				return 0;
			
		# Next, the A upper bound
		A_upper_bound = binomial(Prym_Dim+1,2);
		
		if (chi_A_dimension > A_upper_bound):
			if show_failed_upper_bound == True:
				print("Failed A upper bound: chi_A_dimension = "+str(chi_A_dimension)+", A_upper_bound = "+str(A_upper_bound));
				print("Contributon = 0");
				print();
			return 0;

	# This completes all the checks. The next step is to extract the first nonzero entry of A (or realise that all such entries
	# are zero, which means we are in the base case).
	
	# The following line extracts the index of the first nonzero entry of A, if it exists. If it does not exist, it returns None.
	k0 = next((i for i, x in enumerate(A) if x != 0), None)
	
	# We first deal with the base case.
	if k0 == None:
		# First we convert the psi powers from N form into C form, since this is what admcycles needs.
		C = N_to_C(g,n,N);
		Base_Integral = hodge_recursion_ckp(g,n,tuple(B[1:]),tuple([]),tuple(C[1:]));
		
		# The Hurwitz number is different depending on whether the number of markings is zero or nonzero, because
		# of the connectedness condition.
		if show_bases == True:
				print("-----");
				print();
				print("Base case:");
				print("(g,n,B,N) = ("+str(g)+","+str(n)+","+str(B)+","+str(N)+") : Mgnbar integral = "+str(Base_Integral));
				print();
		if n == 0:
			return Rational(((2^(2*g)-1)/2)*Base_Integral);
		if n > 0:
			return Rational((2^(2*g-1))*Base_Integral);
			
	# If we are not in the base case, we must apply the recursive algorithm to lower A, specifically A[k0].
	# There are several terms, which we compute separately. 

	# In all the following terms, we must lower the exponent of chiTilde_(k0) by 1.
	A_new = list(A);
	A_new[k0] = A_new[k0]-1;
	
	# We will also need to use the following constant a lot.
	const0 = Rational(((2^(k0+1)-1)/(2^(k0)))*(bernoulli(k0+1)/(factorial(k0+1))));
	
	# The first term comes from the t*chi_(k0) term. We must raise the exponent of t*chi_(k0) by 1. 
	# There is a slight complication: when n > 0 there may be more Prym chis than target chis. This means that the list A
	# may be longer than the list B. In this case, if the index k0 is sufficiently high, then B[k0] will not make sense. 
	# When this happens, the associated target chi class vanishes for dimension reasons. Therefore we deal with it as a special case.

	if (k0 <= len(B)-1):
		B_Term1 = list(B);
		B_Term1[k0] = B_Term1[k0] + 1;

		if show_simple == True:
			print("-----");
			print();
			print("Simple contribution:")
			print("g = "+str(g)+", n = "+str(n));
			print("A_new = "+str(A_new));
			print("B_Term1 = "+str(B_Term1));
			print("N = "+str(N));
			print();

		Term1 = Admissible_Covers_General_Integral(g,n,A_new,B_Term1,N);
	else:
		Term1 = 0;
	
	# The second term comes from the psi term. Here we must sum over n.

	Term2 = Rational(0);

	for k in range(0,len(N)):
		# We shift up one of the psi exponents by 1.
		if N[k] != 0:
			N_new = list(N); # Remember Python has this really annoying thing where if you write N_new = N then it doesn't create a new list, just an alias. Hence we have to write list(N).
			N_new[k] = N_new[k]-1;
			if (k+k0 <= len(N_new)-1):
				N_new[k+k0] = N_new[k+k0]+1;
			else:
				# Since N has fixed length 3g-3+n+1, this shouldn't happen for dimension reasons.
				raise ValueError("Something weird has happened in Term2: investigate.");

			if show_psis == True:
				print("-----");
				print();
				print("Psi term");
				print("g = "+str(g)+", n = "+str(n));
				print("A_new = "+str(A_new))
				print("B = "+str(B));
				print("N_new = "+str(N_new));
				print();
			
			Term2 += N[k]*const0*Admissible_Covers_General_Integral(g,n,A_new,B,N_new);

	# The third term comes from the loop locus. Note this occurs iff g > 0:
	Term3 = Rational(0);
	if g > 0:
		B_Term3 = list(B);
		# First we adjust the lengths of B and A.
		# For B, g changes to g-1, so 2g changes to 2g-2.
		if ((B_Term3[-1]!=0) or (B_Term3[-2]!=0)):
			Term3 = 0; # In this case we have high target psis, which must pull back to zero on the loop locus.
		else:
			# For A, n changes to n+2, so 2(g-1+n/2) changes to 2((g-1)-1+(n/2+1)) = 2(g-1+n/2), so actually no change is required.
			B_Term3 = B_Term3[:-2];
			# Now we need to do a for loop, to range over the terms in the alternating sum of psis.
			for i in range(0,k0):

				j = k0-1-i;
				sign = (-1)^i;

				# We add two new markings, one with exponent i and the other with exponent j.
				N_Term3 = list(N);
				N_Term3[i] = N_Term3[i]+1;
				N_Term3[j] = N_Term3[j]+1;
				# Note this also works correctly when k=1.

				# Finally the dimension of the moduli space has reduced by one, hence the length of N should also reduced by one:
				if N_Term3[-1] == 0:
					N_Term3 = N_Term3[:-1];
				else:
					raise ValueError("Something weird has happened in Term3: investigate.");
				
				if show_loops == True:
					print("----------");
					print();
					print("Loop contribution");
					print("g-1 = "+str(g-1)+", n+2 = "+str(n+2));
					print("A_new = "+str(A_new));
					print("B_Term3 = "+str(B_Term3));
					print("N_Term3 = "+str(N_Term3));
					print();

				Term3 += -const0*sign*Admissible_Covers_General_Integral(g-1,n+2,A_new,B_Term3,N_Term3);

	# The fourth term comes from the bidge locus. This is combinatorially the most complicated to enumerate.
	Term4 = Rational(0);
	
	# For the bridge locus, we need n != 0.
	if n != 0:

		# To partition the markings, we should convert from the symmetric form N into a list C=[0,c1,..,cn] of individual exponents. 
		# We will symmetrise again after splitting the markings (we could probably also do this using N_to_C in _1_Checks_and_Translations.sage)
		C = [0]*(n+1);
		counter = 1;
		for k in range(0,len(N)):
			for i in range(0,N[k]):
				C[counter+i] = k;
			counter = counter + N[k];
		
		# We now assume that the vertex v1 supports the first marking. We must sum over splittings of the remaining markings and the genus.
		for g1 in range(0,g+1):
			g2 = g - g1;

			# We now sum over partitions of the set {2,...,n}. But notice that we need A1 and A2 to have odd size, hence we
			# only sum over subsets of odd size.
			lst = list(range(2,n+1));
			# Since we actually sum over subsets excluding 1, these must be even size, so we use a step size of 2.
			for r in range(0,len(lst)+1,2):
				for subset in combinations(lst, r):
					P1 = list(subset);
					P2 = [x for x in lst if x not in P1];
					P1 = [1]+P1; # Put 1 back in
					# Note we haven't put the two new nodal markings in yet; this will come much later.
					
					# Check stability.
					if (((g1 > 0) and (g2 > 0)) or ((g1==0) and (g2 > 0) and len(P1)>=2) or ((g1>0) and (g2==0) and (len(P2)>=2)) or ((g1==0) and (g2==0) and (len(P1)>=2) and (len(P2)>=2))):
						
						# Define the sublists C1 and C2 out of P1 and P2.
						C1 = [C[i] for i in P1];
						C2 = [C[i] for i in P2];

						# Now we must sum over the choice of splitting of the chiTilde and t*chi.
						# First we determine the dimensions of the two admissible cover spaces.
						n1 = len(P1);
						n2 = len(P2);
						dim_1 = 3*g1 - 3 + n1 + 1;
						dim_2 = 3*g2 - 3 + n2 + 1;
						
						# Next we work out the surplus dimension remaining after accounting for the psi classes on each space.
						# This is the surplus that will need to be taken up by the chiTilde^A t*chi^B
						surplus_1 = dim_1 - sum(C1);
						surplus_2 = dim_2 - sum(C2);

						# First we should check that the surplus are non-negative.
						if ((surplus_1 >= 0) and (surplus_2 >= 0)):

							# We now must sum over lists A1, A2, B1, B2 such that:

							# A1 + A2 = A_new,
							# B1 + B2 = B,
							# dim_A1 + dim_B1 = surplus_1,
							# dim_A2 + dim_B2 = surplus_2.

							# In the first two equations we mean componentwise sum. Note that A1, A2 have the same length as A,
							# and B1, B2 have the same length as B. The reason for the use of "long" will become clearer later.
							for A1_long in product(*(range(a + 1) for a in A_new)):
								
								A1_long = list(A1_long);
								A2_long = [0]*len(A);
								for k in range(len(A)):
									A2_long[k] = A_new[k] - A1_long[k];
								
								for B1_long in product(*(range(b + 1) for b in B)):
									B1_long = list(B1_long);
									B2_long = [0]*len(B);
									for k in range(len(B)):
										B2_long[k] = B[k] - B1_long[k];
									
									# We now have our A1, A2, B1, B2. There are some checks to make.
									# Recall that the B_i should have length 2*g_i and the A_i should have length 2*(g_i-1+(n_i+1)/2)
									# We can achieve this by removing enough 0s at the end, but we have to make sure that the lists
									# do not include any nonzero entries during the end section.
									# Mathematically, if our lists do have nonzero entries in the end section, what's happening is that
									# we're pulling back a chi_(k odd) with k > 2g-1. These all vanish, hence the contribution should also vanish.
									# So it makes sense to exclude these.

									# We thus strip out the last bit of each list, and make sure it consists only of 0s.

									A1_excess_length = 2*g - 2*g1 + n - (n1+1);
									A1_excess = list(A1_long);
									A1_excess = A1_excess[len(A1_excess)-A1_excess_length:len(A1_excess)];
									A1_trimmed = list(A1_long);
									A1_trimmed = A1_trimmed[0:len(A1_trimmed)-A1_excess_length];

									#A1_test = (A1_excess == [0]*A1_excess_length);

									A2_excess_length = 2*g - 2*g2 + n - (n2+1);
									A2_excess = list(A2_long);
									A2_excess = A2_excess[len(A2_excess)-A2_excess_length:len(A2_excess)];
									A2_trimmed = list(A2_long);
									A2_trimmed = A2_trimmed[0:len(A2_trimmed)-A2_excess_length];

									#A2_test = (A2_excess == [0]*A2_excess_length);

									B1_excess_length = 2*g-2*g1;
									B1_excess = list(B1_long);
									B1_excess = B1_excess[len(B1_excess)-B1_excess_length:len(B1_excess)];
									B1_trimmed = list(B1_long);
									B1_trimmed = B1_trimmed[0:len(B1_trimmed)-B1_excess_length];

									#B1_test = (B1_excess == [0]*B1_excess_length);

									B2_excess_length = 2*g-2*g2;
									B2_excess = list(B2_long);
									B2_excess = B2_excess[len(B2_excess)-B2_excess_length:len(B2_excess)];
									B2_trimmed = list(B2_long);
									B2_trimmed = B2_trimmed[0:len(B2_trimmed)-B2_excess_length];
			
									if ((A1_excess == [0]*A1_excess_length) and (A2_excess == [0]*A2_excess_length) and (B1_excess == [0]*B1_excess_length) and (B2_excess == [0]*B2_excess_length)):

										# If these hold, then we strip away the excess zeros at the end of each list.
										A1 = list(A1_long);
										A1 = A1[0:len(A1)-A1_excess_length];

										A2 = list(A2_long);
										A2 = A2[0:len(A2)-A2_excess_length];

										B1 = list(B1_long);
										B1 = B1[0:len(B1)-B1_excess_length];

										B2 = list(B2_long);
										B2 = B2[0:len(B2)-B2_excess_length];

										# Next we check the dimensions.
										dim_A1 = sum(k*A1[k] for k in range(len(A1)));
										dim_A2 = sum(k*A2[k] for k in range(len(A2)));
										
										dim_B1 = sum(k*B1[k] for k in range(len(B1)));
										dim_B2 = sum(k*B2[k] for k in range(len(B2)));
										
										# Checking the dimensions:
										if (((dim_A1 + dim_B1) <= surplus_1) and (dim_A2 + dim_B2 <= surplus_2)):

											if show_bridges == True:
												print("-----");
												print();
												print("Bridge contribution:")
												print();
												print("1) Description of the bridge locus:")
												print("g = "+str(g)+", n = "+str(n));
												print("A = "+str(A)+", B = "+str(B));
												print("N = "+str(N)+", C = "+str(C));
												print("g1 = "+str(g1)+", g2 = "+str(g2));
												print("n1 = "+str(n1)+", n2 = "+str(n2));
												print("P1 = "+str(P1)+", P2 = "+str(P2));
												print("C1 = "+str(C1)+", C2 = "+str(C2));
												print();
												print("2) Description of the integrand:")
												print("dim_1 = "+str(dim_1)+", dim_2 = "+str(dim_2));
												print("surplus_1 = "+str(surplus_1)+", surplus_2 ="+str(surplus_2));
												print("A_new = "+str(A_new));
												#print("A1 = "+str(A1)+", A2 = "+str(A2));
												#print("B1 = "+str(B1)+", B2 = "+str(B2));
												print();
												print("A1_long = "+str(A1_long)+", A2_long = "+str(A2_long));
												print("A1_excess = "+str(A1_excess)+", A2_excess = "+str(A2_excess));
												print("A1_trimmed = "+str(A1_trimmed)+", A2_trimmed = "+str(A2_trimmed));
												print();
												print("B1_long = "+str(B1_long)+", B2_long = "+str(B2_long));
												print("B1_excess = "+str(B1_excess)+", B2_excess = "+str(B2_excess));
												print("B1_trimmed = "+str(B1_trimmed)+", B2_trimmed = "+str(B2_trimmed));
								
											# At this point we could check lambda vanishing, separately to the check at the start of the main procedure, but I skip it for now.
											# In some sense checking that there were lots of 0s at the end of the A1,A2,B1,B2 above is a weak form of lambda vanishing.

											# At this step we've got the valid A1,A2,B1,B2. There is a complicated binomial expression involving the A_i and B_i, which
											# appears when expanding out the brackets.
											A_contribution = prod(binomial(A_new[k],A1_long[k]) for k in range(len(A_new)));
											B_contribution = prod(binomial(B[k],B1_long[k]) for k in range(len(B)));
											binomial_product = A_contribution*B_contribution;
											
											# Finally we need to deal with the psi classes.
											# We first convert the Ci back into the symmetric format N.
											
											N1 = [0]*(dim_1+1); # Make N1 of the correct length for a moduli space with n1+1 markings.
											for k in C1:
												N1[k] += 1;
									
											N2 = [0]*(dim_2+1); # Make N2 of the correct length for a moduli space with n2+1 markings.
											for k in C2:
												N2[k] += 1;

											# After this we have to add the two extra markings with exponents (i,j) summing to k0-1, as in the loop locus.
											# With the bridge locus (unlike the loop locus), only one pair of exponents (i,j) shows up, once we have fixed
											# the other insertions. It's precisely what makes up the missing dimensions on either side.							
											
											i = surplus_1 - dim_A1 - dim_B1;
											j = k0-1-i;
											sign = (-1)^i;

											# Little consistency check
											if (dim_A2 + dim_B2 + j != surplus_2):
												print();
												print("dim_A1 = "+str(dim_A1));
												print("dim_B1 = "+str(dim_B1));
												print("surplus_1 = "+str(surplus_1));
												print("i = "+str(i));
												print();
												print("dim_A2 = "+str(dim_A2));
												print("dim_B2 = "+str(dim_B2));
												print("surplus_2 = "+str(surplus_2));
												print("j = "+str(j));
												print();
												raise ValueError("Something's gone wrong at the end of Term4.");
											
											# We add one marking to each of N1 and N2, the first with exponent i and the second with exponent j.
											N1[i] = N1[i]+1;
											N2[j] = N2[j]+1;
											
											# The key recursive formula for the bridge loci:
											Term4 += (-2)*sign*const0*binomial_product*Admissible_Covers_General_Integral(g1,n1+1,A1,B1,N1)*Admissible_Covers_General_Integral(g2,n2+1,A2,B2,N2);

	return (Term1 + Term2 + Term3 + Term4);

# The following parameters can be switched on and off for testing:
show_simple = False;
show_psis = False;
show_bridges = False;
show_loops = False;
show_bases = False;
show_failed_upper_bound = False;
check_upper_bound_main = True;
check_upper_bound_bridges = False;

# Test runs:
'''
##########
# g=6
# Here we compute the integral of Chi_1 * Chi_7^2, which gives the tautological projection when g=6.
x=Admissible_Covers_General_Integral(g=6,n=0,A=[0,1,0,0,0,0,0,2,0,0],B=[0,0,0,0,0,0,0,0,0,0,0,0],N=[0]*16);
print("==========");
print("g = 6");
print("---");
print("Integral of Chi_1*Chi_7^2 on Hbar_6 = "+str(x));
print("---");
##########
'''

'''
##########
# g=7
# Next we compute on Hbar_7, the integrals of the two basis elements:
# f1 = Chi_7*Chi_11, f2 = Chi_1^2 * Chi_7 * Chi_9
x1=Admissible_Covers_General_Integral(g=7,n=0,A=[0,0,0,0,0,0,0,1,0,0,0,1],B=[0,0,0,0,0,0,0,0,0,0,0,0,0,0],N=[0]*19); 
print("==========");
print("g = 7");
print("---");
print("Integral of Chi_7*Chi_11 on Hbar_7 = "+str(x1));
print("---");
x2=Admissible_Covers_General_Integral(g=7,n=0,A=[0,2,0,0,0,0,0,1,0,1,0,0],B=[0,0,0,0,0,0,0,0,0,0,0,0,0,0],N=[0]*19); 
print("---");
print("Integral of Chi_1^2*Chi_7*Chi_9 on Hbar_7 = "+str(x2));
print("---");
##########
'''

'''
##########
# g=8
# Next we compute on Hbar_8, the integrals of the following five basis elements:
# f0 = chi_13 * chi_7 * chi_1
# f1 = chi_13 * chi_5 * chi_3
# f2 = chi_11 * chi_7 * chi_3
# f3 = chi_13 * chi*5 * chi_1^3
# f4 = chi_11 * chi_7 * chi_1^3
# We assemble the relevant A-vectors, A[0] up to A[4]
A = [[0]*14 for _ in range(5)];
A[0][13] = 1; A[0][7] = 1; A[0][1] = 1;
A[1][13] = 1; A[1][5] = 1; A[1][3] = 1;
A[2][11] = 1; A[2][7] = 1; A[2][3] = 1;
A[3][13] = 1; A[3][5] = 1; A[3][1] = 3;
A[4][11] = 1; A[4][7] = 1; A[4][1] = 3;

# Now we compute the integrals and store them in a list.
I = [0]*5;
for i in range(len(I)):
	I[i] = Admissible_Covers_General_Integral(g=8,n=0,A=A[i],B=[0]*16,N=[0]*22);
print("==========");
print("g = 8");
print("---");
print("Integrals I: "+str(I));
print("---");

# We then transfer this list over to Compare_Chi_and_Lambda_General.sage to compute the tautological projection.
##########
'''

'''
##########
# Lower genus consistency checks
#
# For g <= 5, Hbar_g has higher dimension than Abar_(g-1) (in particular, the Prym cycle is zero).
# It follows that all top-degree chiTilde integrals on Hbar_g should be nonzero.
# However, this is not obvious from our recursion: our recursion involves summing together a bunch of nonzero terms, even for g<=5.
# Therefore, obtaining zero as the final answer functions as a strong consistency check.
#
# Note: to make this a true consistency check, you must switch off "check_upper_bound_main" above.
# Otherwise, the code will just immediately return zero because it essentially implements the logic of the previous paragraph.
#
# When we do this, we see that (1) all the integrals below give 0; (2) they are obtained by summing together a large number
# of nonzero terms.
#
# We proceed ad hoc, genus by genus.

# g=0, g=1: Here stability issues preclude any disussion.
# 
# g=2: Here dim Hbar_2 = 3, dim Abar_1 = 1. The available chi are only chi_1, and we should calculate chi_1^3.
X2 = Admissible_Covers_General_Integral(g=2,n=0,A=[0,3],B=[0]*4,N=[0]*4);
print(X2);
#
# g=3: Here dim Hbar_3 = 6, dim Abar_2 = 3. The available chi are chi_1 and chi_3, and we should calculate chi_3^2.
X3 = Admissible_Covers_General_Integral(g=3,n=0,A=[0,0,0,2],B=[0]*6,N=[0]*7);
print(X3);
#
# g=4: Here dim Hbar_4 = 9, dim Abar_3 = 6. The available chi are chi_1, chi_3, chi_5, and we should calculate chi_5*chi_3*chi_1.
X4 = Admissible_Covers_General_Integral(g=4,n=0,A=[0,1,0,1,0,1],B=[0]*8,N=[0]*10);
print(X4);
#
# g=5: Here dim Hbar_5 = 12, dim Abar_4 = 10. The available chi are chi_1, chi_3, chi_5, chi_7, and we should calculate chi_7*chi_5.
X5 = Admissible_Covers_General_Integral(g=5,n=0,A=[0,0,0,0,0,1,0,1],B=[0]*10,N=[0]*13);
print(X5);
##########
'''

==> anc/_3_Compare_Chi_and_Lambda_General.sage <==
# This contains various functions for dealing with the algebra of the tautological ring of Abar_g.

from itertools import product;

# We work on Abar_g. We wish to compare various top powers of Lambda_k and Chi_k.

def tautological_ring(g):

	# This returns a tuple [R,L,X] where R is the tautological ring, L is the list of Lambdas and X is the list of Chis.

	d = binomial(g+1,2); # Dimension of moduli space.

	# Define a polynomial ring with L[i] as Lambda_i.
	L = ['L{}'.format(i) for i in range(0, g+1)]; # Defines L0,..,Lg
	A = PolynomialRing(QQ, L);
	L = A.gens();
	# Set Lambda_0 = 1 (we include Lambda_0 amongst the generators to ease indexing).
	J = A.ideal(L[0]-1);
	A = QuotientRing(A, J, names=L);
	L = A.gens();

	# Define the ideal of relations, and the associated quotient ring.
	# The easiest way to do this is to first define the Chi_k, then just set the even Chi_k between 2 and 2g to zero.
	# In the ring we've defined so far, things don't automatically truncate above degree d. Therefore we need to
	# make sure we have enough Chi_k: we need at least max(2g,d).
	max_deg = max(2*g,d);
	#For g=1,2 this is 2g, for g=3 they are the same, while for g >= 4 this is d.

	# First we record the power sums in terms of elementary symmetric polynomials e_k,
	# with e_k interpreted as Lambda_k, all the way up to the dimension of the moduli space.
	P = [0]*(max_deg+1);

	for k in range(1,max_deg+1):
		if (k <= g):
			P[k] = ((-1)^(k+1))*k*L[k] + sum( ((-1)^(i-1))*L[i]*P[k-i] for i in range(1,k) );
		if (k > g):
			P[k] = sum( ((-1)^(i-1))*L[i]*P[k-i] for i in range(1,g+1) );

	# Each Chi_k is (1/k!) times the power sum p_k.
	X = [0]*(max_deg+1);
	#X = [0]*(d+1);
	for k in range(1,max_deg+1):
		X[k] = (1/factorial(k))*P[k];

	# The ideal of relations is simply given by Chi_2k = 0 for 1 <= k <= g.
	Relations = [ X[2*k] for k in range(1,g+1) ];
	I = A.ideal(Relations);
	R = A.quotient(I);

	return [R,L,X];

def integral_product_all_lambdas(g,delta=None):
	# This just returns the integral of the product Lambda_1 ... Lambda_g on Abar_{g,delta}.

	# The argument delta is optional, if you want to work with non-principally polarised abelian varieties.
	# If not specified, it defaults to [1,..,1].

	# We set delta if it was not specified.
	if delta == None:
		delta = [1]*g;

	# First we check that delta has the correct length.
	if len(delta) != g:
		raise ValueError("The length of the polarisation type ("+str(delta)+") is not equal to the dimension of the abelian variety ("+str(g)+").");

	# The case delta=[1]*g is given by Hirzebruch proportionality (see e.g. Faber Section 4).
	standard_integral = Rational(1);
	for k in range(1,g+1):
		standard_integral = standard_integral*Rational((abs(bernoulli(2*k)))/(4*k));

	# We now relate it to the integral on Abar_{g,delta}: see Iribar Lopez "Noether-Lefschetz cycles on the moduli space of abelian varieties", Proposition 27.
	delta_constant_inverse = Rational(1);
	for i in range(g):
		delta_constant_inverse = delta_constant_inverse*(Rational(delta[i]^(2*g+2-4*(i+1))));
	
	for i in range(g):
		for j in range(i+1,g):
			dji = Integer(delta[j]/delta[i]);
			primes = dji.prime_factors();
			for p in primes:
				factor = Rational((1-p^(-2*(j-i)))/(1-p^(-2*(j-i+1))));
				delta_constant_inverse = delta_constant_inverse*factor;
	return standard_integral/delta_constant_inverse;

def taut_ring_lambchi_bases(g,lamb_deg,delta=None):
	# This returns a list [R,L,X,B,F,A,Gamma] where R is the tautological ring, L the list of lambdas, X the list of chis,
	# B a basis of lambda monomials of A^k, F a basis of chi monomials of A^(dim -k), A is the list of A-vectors of 
	# the chi monomial F, and Gamma_ij = F[i]*B[j] the intersection matrix. 
	#
	# Note that the chi monomials will be expressed in terms of the lambda generators, but this is fine. We don't actually
	# need the list F, all we need is the list A of chi exponents and the intersection matrix Gamma.
	#
	# The argument delta is optional, if you want to work with non-principally polarised abelian varieties.
	# It changes the integral of lambda1*...*lambdag, hence the matrix Gamma depends on delta.
	# If not specified, it defaults to [1,..,1].

	[R,L,X] = tautological_ring(g);
	top_class = prod(R(L[i]) for i in range(1,g+1)); # Generator of the socle: used to produce the intersection matrix Gamma

	# We start by producing the basis B. 
	B = [];
	# Here we just need to enumerate squarefree lambda monomials of degree k.
	# These are equivalent to partitions of k with highest entry less than or equal to g, and no repeating terms.
	# We enumerate partitions of k whose highest entry is less than or equal to g as follows:
	parts = list(Partitions(lamb_deg,max_part=g));
	# NOTE: Experiments show that it's actually the above function that runs very slowly for large g.
	# The remaining stuff (checking the partitions are valid, building the associated monomials) is actually fast.
	# Therefore if we want to optimise the code, this is where we should look.

	# Now for each partition we just have to check that all the entries are distinct.
	for part in parts:
		if len(part) == len(set(part)):
			# In this case, all the parts are distinct, so we have a valid vector. We just need to construct the lambda monomial.
			b = R(1);
			for i in part:
				b = b*R(L[i]);
			B.append(b);

	# Next we determine the complementary chi basis F. 
	#
	# We proceed iteratively: we generate A vectors corresponding to chi monomials and then check whether the 
	# We want some bias in the way this is done: we want to start with the A whose sum is smallest (meaning the smallest number
	# of different chi factors) and add these fast. We only add terms with more chi factors if we can't fill out
	# our basis with a smaller number of chi factors (this is because our algorithm is only efficient when there is
	# a small number of chi factors).

	F = [];
	A = [];
	
	# We also iterate over partitions. This had the benefit that the shortest partitions come first, thus ensuring we have
	# the fewest number of chi monomials at the start.

	chi_deg = binomial(g+1,2) - lamb_deg;
	parts = list(Partitions(chi_deg,max_part=2*g-1));

	number_parts = len(parts);
	# We are allowed squares, but we must exclude any partitions with even parts.
	for part in parts:
		if not any(a % 2 == 0 for a in part):
			# This means we have a valid chi monomial. 
			# Now we check whether adding it to our existing basis increases the rank or not.
			# We define the monomial associated to part:
			f_current = R(1);
			for k in part:
				f_current = f_current * R(X[k]);
			
			# We temporarily append the new monomial to the basis.
			F_temp = list(F);
			F_temp.append(f_current);
			
			# Generate the temporary intersection matrix. We should multiply by the integral of L[1]*...*L[g] here.
			Gamma_temp = matrix( [ [ Rational(((F_temp[i]*B[j])/top_class)*integral_product_all_lambdas(g,delta)) for j in range(len(B)) ] for i in range(len(F_temp)) ] );
			
			# If appending f produces an intersection matrix of full rank, we keep it. Otherwise, we start the loop again.
			if (Gamma_temp.rank() == len(F_temp)):
				# In this case, we append f_current to the list.
				F.append(f_current);
				# We also need to produce the A-vector. We can do this out of part.
				A_current = [0]*(2*g);
				for k in part:
					A_current[k] = A_current[k]+1;
				A.append(A_current);

	# Consistency check:
	if (len(B) != len(F)):
		raise ValueError("The lambda basis B has size "+str(len(B))+", while the chi basis F has size "+str(F)+".");

	# Finally we produce the intersection matrix.
	Gamma = matrix( [ [ Rational(((F[i]*B[j])/top_class)*integral_product_all_lambdas(g,delta)) for j in range(len(B)) ] for i in range(len(F)) ] );

	# Print the relevant data, if you want:
	if False:
		print("B = "+str(B));
		print("A = "+str(A));
		print("Gamma = ")
		print(Gamma);

	return [R,L,X,B,F,A,Gamma];


# Test runs:

'''
# Old direct calculations
##########
# g=5
[R,L,X] = tautological_ring(5);

# We express Chi_1 * Chi_7^2 in terms of the standard generator of the socle.
f = R(X[1]*X[7]^2);
g = R(L[1]*L[2]*L[3]*L[4]*L[5]);
ratio = f/g;

# We then record the integral of the standard generator.
standard_integral = integral_product_all_lambdas(5);

# Finally, we use Ran's result that the Prym morphism has degree 27 in this setting.
# This predicts that the integral of Chi_1 * Chi_7^2 on admissible covers is:
prediction = 27*ratio*standard_integral;
#print("Predicton for integral of Chi_1 * Chi_7^2 on Hbar_6: "+str(prediction));

# This is precisely what we find in the implementation of our recursion.
##########

##########
# g=6
[R,L,X] = tautological_ring(6);

# Here we are interested in the degree 18 part. The standard basis consisting of squarefree monomials is given by:
e1 = R(L[3]*L[4]*L[5]*L[6]);
e2 = R(L[1]*L[2]*L[4]*L[5]*L[6]);

# We wish to find a basis consisting of Chi monomials.
# It does not seem possible to do in such a way that the change of basis matrix is diagonal.
# We instead find a basis such that the change of basis matrix is upper triangular.

# The following turns out to be a multiple of e1.
f1 = R(X[7]*X[11]);

# The next turns out to also be a multiple of e1 (so not helpful in finding the other basis element).
# f = R(X[9]^2);
# print(f/e1);

# The above are the only monomials involving only two Chis.
# We are forced to move on to monomials involving four Chis.

# The following works to complete a Chi basis.
f2 = R(X[1]*X[1]*X[7]*X[9]);

# The change of basis matrix is upper triangular with nonzero diagonal entries, hence automatically invertible.

# In order to express the tautological projection in terms of Lambda, we should pair the basis (f1,f2) against
# the standard basis for the complementary-dimensional piece of the tautological ring. This is:
b1 = R(L[1]*L[2]);
b2 = R(L[3]);

# All products will be multiples of Lambda1 * ... * Lambda6, so we divide out by this to get numbers.
top = R(L[1]*L[2]*L[3]*L[4]*L[5]*L[6]);

# We now define the product matrix. This turns out to be triangular.
Gamma = matrix([ [(f1*b1)/top, (f1*b2)/top], [(f2*b1)/top, (f2*b2)/top] ]);
Gamma_Inverse = Gamma.inverse();

# We now have everything in place to compute the tautological projection.
# See handwritten notes "g=7 tautological projection" (03/03/26). We use the notation from there.

# We copy over the Chi integrals, as computed in "_7_Admissible_Covers_Integrals_General_admcycles.sage".
I = matrix([[Rational(691/3591902660081190174720000)], [Rational(691/7774681082426818560000)]]);

# Finally, we find the coefficients of b1 and b2 in the tautological projection of Hbar_7.
c = Gamma_Inverse*I;
#print("c = "+str(c));
##########

##########
# g=8
[R,L,X] = tautological_ring(7);

# Here the dimension of Abar_7 is 28, and we are interested in the degree-21 piece of the ring.
# To find a basis of chi monomials, we first write down the standard basis of the complementary degree-7 piece of the ring.
b=[];
b.append(R(L[7]));
b.append(R(L[1]*L[6]));
b.append(R(L[2]*L[5]));
b.append(R(L[3]*L[4]));
b.append(R(L[1]*L[2]*L[4]));

# We must now find chi monomials f1, f2, f3, f4, f5 such that the matrix Gamma_ij = fi * bj is invertible.
# We do this by adding monomials one by one to a list, calculating the matrix fi*bj, and checking whether or not it has full rank.
f=[];
f.append(R(X[13]*X[7]*X[1])); # Rank 1
f.append(R(X[13]*X[5]*X[3])); # Rank 2
#f.append(R(X[11]*X[9]*X[1])); # Still rank 2: don't include
f.append(R(X[11]*X[7]*X[3])); # Rank 3
#f.append(R(X[11]*X[5]^2)); # Still rank 3: don't include
#f.append(R((X[9]^2)*X[3])); # Still rank 3: don't include
#f.append(R(X[9]*X[7]*X[5])); # Still rank 3: don't include
#f.append(R(X[7]^3)); # Still rank 3: don't include
f.append(R(X[13]*X[5]*X[1]^3)); # Rank 4
#f.append(R(X[13]*(X[3]^2)*(X[1]^2))); # Still rank 4: don't include
f.append(R(X[11]*X[7]*(X[1]^3)));

top = R(L[1]*L[2]*L[3]*L[4]*L[5]*L[6]*L[7]);

# Form the matrix of products fi*bj (i = row index, j = column index).
Gamma = matrix( [ [ Rational((f[i]*b[j])/top) for j in range(len(b)) ] for i in range(len(f)) ] );

# We copy over the Chi integrals, as computed in "_7_Admissible_Covers_Integrals_General_admcycles.sage".
I = matrix([Rational(-691/415064307387159753523200000), Rational(-691/384230958838399314690048000), Rational(691/16163561970365355786240000), Rational(1031663/1600962328493330477875200000), Rational(-94667/107757079802435705241600000)]).transpose();

# Finally, we find the coefficients of b1, b2, b3, b4, b5 in the tautological projection of Hbar_7.
c = (Gamma.inverse())*I;
print("c = "+str(c));
##########
'''

==> anc/_4_Execution.sage <==
# This code is effective for g <= 10 on a standard laptop.
# The code for computing the lambda and chi bases was written in a hurry, so there may be room for optimisation here.

load("_2_Admissible_Covers_General_Integrals_admcycles.sage");
load("_3_Compare_Chi_and_Lambda_General.sage");

from itertools import product;

def taut_projection(g,n):
	# This computes the tautological projection of Hbar_{g,n} in Abar_{g-1+n/2,delta}.
	#
	# The argument delta is optional, if you want to work with non-principally polarised abelian varieties.
	# If not specified, it defaults to [1,..,1].
	#
	# Note that this doesn't check that the delta is the correct one for your choice of g and n; you need to
	# figure that out for yourself.

	# First we check that n is even.
	if is_odd(n):
		raise ValueError("The value of n ("+str(n)+") is odd.");

	# We now record the dimension of the Prym variety.
	gtilde = g+int(n/2)-1

	# Next we record the type delta of the pullback polarisation. This depends on whether the map is ramified or not.
	if n == 0:
		delta = [1]*(gtilde-g+1) + [2]*(g-1);
	else:
		delta = [1]*(gtilde-g) + [2]*g;

	# Note that in the classical case this will give [2,..,2], but this is fine, since when the polarisation
	# is of type delta=[d,..,d] (i.e. when it is a multiple of a principal polarisation), the integrals on A_{g,delta} 
	# and A_g are the same.

	# First we record the codimension of the locus.
	codim = binomial(gtilde+1,2) - (3*g-3+n);
	# We check that the codimension is non-negative.
	if codim < 0:
		raise ValueError("The codimension is negative: "+str(codim));

	if show_status == True:
		print();
		print("g = "+str(g)+", n = "+str(n)+", A_Prym = A_"+str(gtilde)+", codim = "+str(codim));
		print("Computing tautological bases...");

	# We produce the tautological ring and the complementary lambda
	[R,L,X,B,F,A,Gamma] = taut_ring_lambchi_bases(gtilde,codim,delta);

	if show_status == True:
		print("Finished computing tautological bases. The degree "+str(codim)+" graded piece has rank "+str(len(B))+".");
		print("Proceeding to compute the integrals...");
		print();
	
	# We must now compute the integrals over the chi bases corresponding to F.
	I = [0]*len(A);
	for i in range(len(A)):
		
		N = [n] + [0]*(3*g-3+n); # Assemble the (empty) psi insertions.
		I[i] = Admissible_Covers_General_Integral(g=g,n=n,A=A[i],B=[0]*(2*g),N=N);
		
		if show_status == True:
			print("Computed integral number "+str(i+1)+" (of "+str(len(A))+")");
	
	I = matrix(I).transpose();
	
	# Finally we use the pairing matrix Gamma to extract from these integrals the coefficients of the tautological projection.
	c = (Gamma.inverse())*I;
	# Convert the matrix into a list
	c = [ c[i][0] for i in range(len(B)) ];
	
	# We can print this in a nice human-readable form:
	if show_final_formula == True:
		print();
		print("The tautological projection of Hbar_{"+str(g)+","+str(n)+"} in A_"+str(gtilde)+" equals:");
		print();
		for i in range(len(c)):
			print("+ "+str(c[i])+" * "+str(B[i]));
		print();
		#print("Return value follows: ordered list of lambda monomials, followed by the corresponding ordered list of their coefficients:")
	
	# Finally we generate the sum of the monomials from the lists B and c.
	taut_polynomial = R(0);
	for i in range(len(c)):
		taut_polynomial = taut_polynomial + R(c[i]*B[i]);

	# We return a list consisting of: the tautological polynomial, followed by the ordered list of lambda monomials, followed by the corresponding ordered list of their coefficients.
	return([taut_polynomial,B,c]);

# The following parameters can be switched on and off for testing:
show_status = True;
show_final_formula = True;

# Test runs:
# taut_projection(6,0);
# taut_projection(7,4);

==> anc/_5_Jacobians.sage <==
# We also include code for computing the tautological projection of the Torelli class (i.e. Faber's algorithm).
# This is used to compare the Jacobian and Prym projections, as in Section 7.2 of the paper.

load("_2_Admissible_Covers_General_Integrals_admcycles.sage");
load("_3_Compare_Chi_and_Lambda_General.sage");
load("_4_Execution.sage");

from itertools import product;

#from admcycles import *
#from admcycles.hodge_recursion import *

def taut_projection_Jacobians(g):
	# This computes the tautological projection of Mbar_g in Abar_g.
	
	# First we record the codimension of the locus.
	codim = binomial(g+1,2) - (3*g-3);
	# We check that the codimension is non-negative.
	if codim < 0:
		raise ValueError("The codimension is negative: "+str(codim));

	if show_status == True:
		print();
		print("g = "+str(g)+", codim = "+str(codim));
		print("Computing tautological bases...");

	# We produce the tautological ring and the complementary lambda
	[R,L,X,B,F,A,Gamma] = taut_ring_lambchi_bases(g,codim);

	if show_status == True:
		print("Finished computing tautological bases. The degree "+str(codim)+" graded piece has rank "+str(len(B))+".");
		print("Proceding to compute the integrals...");
		print();
	
	# We must now compute the integrals over the chi bases corresponding to F.
	I = [0]*len(A);
	for i in range(len(A)):
		
		I[i] = hodge_recursion_ckp(g,0,tuple(A[i][1:]),tuple([]),tuple());

		if show_status == True:
			print("Computed integral number "+str(i+1)+" (of "+str(len(A))+")");
	
	I = matrix(I).transpose();
	
	# Finally we use the pairing matrix Gamma to extract from these integrals the coefficients of the tautological projection.
	c = (Gamma.inverse())*I;
	# Convert the matrix into a list
	c = [ c[i][0] for i in range(len(B)) ];
	
	# We can print this in a nice human-readable form:
	if show_final_formula == True:
		print();
		print("The tautological projection of Mbar_{"+str(g)+"} in A_"+str(g)+" equals:");
		print();
		for i in range(len(c)):
			print("+ "+str(c[i])+" * "+str(B[i]));
		print();
		#print("Return value follows: ordered list of lambda monomials, followed by the corresponding ordered list of their coefficients:")
	
	# Finally we generate the sum of the monomials from the lists B and c.
	taut_polynomial = R(0);
	for i in range(len(c)):
		taut_polynomial = taut_polynomial + R(c[i]*B[i]);

	# We return a list consisting of: the tautological polynomial, followed by the ordered list of lambda monomials, followed by the corresponding ordered list of their coefficients.
	return([taut_polynomial,B,c]);

def compare_Jacobian_Prym_projections(g):
	# We compute the Jacobian and Prym projections in the same A_g
	# Since the Prym locus contains the Jacobian locus, it is natural to wonder whether
	# [Jacobian] = [Prym]*gamma for some class gamma in the Chow. 
	# We can't check this, but we can check a consequence (contingent on the homomorphism conjecture).
	# Namely we see if the Prym tautological projection divides the Jacobian tautological projection.

	Jacobian_projection = taut_projection_Jacobians(g)[0];
	Prym_projection = taut_projection(g+1,0)[0];
	
	if show_status == True:
		print("We work in A_"+str(g)+" with the Jacobian locus coming from genus "+str(g)+" curves and the Prym locus coming from genus "+str(g+1)+" curves.");
		print();
		print("Jacobian projection = "+str(Jacobian_projection));
		print();
		print("Prym projection = "+str(Prym_projection));
		print();

	# Let's check that the parent rings are the same.
	if (Prym_projection.parent()) != (Jacobian_projection.parent()):
		raise RuntimeError("The two parent rings are different! (Something went wrong.)");
	
	# Assuming this was fine, we now try to divide.
	try:
		ratio = Jacobian_projection/Prym_projection; # If an error is raised, it means they didn't divide, and so ratio will remain None.
		if show_final_formula == True:
			print("The Jacobian cycle does have the Prym cycle as a factor. The ratio Jac/Prym is equal to:");
			print(str(ratio));
	except:
		ratio = None;
		if show_final_formula == True:
			print("The Jacobian cycle does not have the Prym cycle as a factor!")
			
	return ratio;

def compare_interior_Jacobian_Prym_projections(g):
	# We compute the Jacobian and Prym projections in the same A_g
	# Since the Prym locus contains the Jacobian locus, it is natural to wonder whether
	# [Jacobian] = [Prym]*gamma for some class gamma in the Chow. 
	# We can't check this, but we can check a consequence (contingent on the homomorphism conjecture).
	# Namely we see if the Prym tautological projection divides the Jacobian tautological projection.

	Jacobian_projection = taut_projection_Jacobians(g)[0];
	Prym_projection = taut_projection(g+1,0)[0];

	# Let's check that the parent rings are the same.
	if (Prym_projection.parent()) != (Jacobian_projection.parent()):
		raise RuntimeError("The two parent rings are different! (Something went wrong.)");
	
	# Now we pass to the interior projections. This is achieved by setting \lambda_g = 0.
	# First we take the tautological ring of Abar_g, and its list of generators.
	A = Jacobian_projection.parent();
	L = A.gens();
	Lg = L[g]; # We extract lambda_g.
	I = A.ideal([Lg]);
	B = QuotientRing(A,I); # We set lambda_g to be zero.

	# We calculate the interior projections by projecting to the quotient ring B.
	Jacobian_interior = B(Jacobian_projection);
	Prym_interior = B(Prym_projection);
	
	print("Jacobian on interior is: "+str(Jacobian_interior));
	print();
	print("Prym on interior is: "+str(Prym_interior));
	print();

	try:
		ratio = Jacobian_projection/Prym_projection; # If an error is raised, it means they didn't divide, and so ratio will remain None.
		if show_final_formula == True:
			print("The Jacobian cycle has the Prym cycle as a factor. The ratio Jac/Prym is equal to:");
			print(str(ratio));
	except:
		ratio = None;
		if show_final_formula == True:
			print("The Jacobian cycle does not have the Prym cycle as a factor!")
	return ratio;

# The following parameters can be switched on and off for testing:
show_status = True;
show_final_formula = True;
